Jagged-time-step technique improving convergence order of Fernandez's Explicit Robin-Neumann scheme for the coupling of incompressible fluid with thin-walled structure

Inspired by Rybak's multiple-time-step technique, jagged-time-step technique is proposed and applied to Fernandez's Explicit Robin-Neumann scheme. For some instances, numerical experiments demonstrate higher convergence orders and accuracy with lower computation cost as time and space get refined.

==> eta_used/eta_plot_output.sh <==
#!/bin/bash
cd ~/edp/eta_used/
# IMERN: Algorithm 1
# MERN: Algorithm 1.1 and 1.2

for ((i=4;i<=20;i++))
do
  for ((j=12;j<=16;j++))
  do
  #echo i ${i} j ${j};
  mv F${i}_S${j}_IMERN F${i}_S${j}_Algo_1
  gnuplot  -e "set terminal png; set output 'F${i}_S${j}.png'; set key left top; plot 'Reference' lc rgb '#00000${i}'; set output 'F${i}_S${j}.png'; replot 'F${i}_S${j}_Algo_1' lc rgb '#77ac30' ; set output 'F${i}_S${j}.png'; replot 'Fern_ERN' lc rgb '#4dbeee' " 
  #display F${i}_S${j}.png
  done
done

#i=1;j=20;
#  gnuplot  -e "set terminal png; set output 'F${i}_S${j}.png'; set key left top; plot 'Reference' lc rgb '#00000${i}'; set output 'F${i}_S${j}.png'; replot 'F${i}_S${j}_IMERN' lc rgb '#77ac30' ; set output 'F${i}_S${j}.png'; replot 'ERN' lc rgb '#4dbeee' " 
gnuplot  -e "set terminal png; set output 'MERN.png'; set key left top; plot 'Reference' lc rgb '#00000${i}'; set output 'MERN.png'; replot 'F1_S20_Algo_1' lc rgb '#77ac30' ; set output 'MERN.png'; replot 'Fern_ERN' lc rgb '#4dbeee' " 


==> jagged_time_step/eta_used/eta_plot_output.sh <==
#!/bin/bash
cd ~/edp/eta_used/
# IMERN: Algorithm 1
# MERN: Algorithm 1.1 and 1.2

for ((i=4;i<=20;i++))
do
  for ((j=12;j<=16;j++))
  do
  #echo i ${i} j ${j};
  mv F${i}_S${j}_IMERN F${i}_S${j}_Algo_1
  gnuplot  -e "set terminal png; set output 'F${i}_S${j}.png'; set key left top; plot 'Reference' lc rgb '#00000${i}'; set output 'F${i}_S${j}.png'; replot 'F${i}_S${j}_Algo_1' lc rgb '#77ac30' ; set output 'F${i}_S${j}.png'; replot 'Fern_ERN' lc rgb '#4dbeee' " 
  #display F${i}_S${j}.png
  done
done

#i=1;j=20;
#  gnuplot  -e "set terminal png; set output 'F${i}_S${j}.png'; set key left top; plot 'Reference' lc rgb '#00000${i}'; set output 'F${i}_S${j}.png'; replot 'F${i}_S${j}_IMERN' lc rgb '#77ac30' ; set output 'F${i}_S${j}.png'; replot 'ERN' lc rgb '#4dbeee' " 
gnuplot  -e "set terminal png; set output 'MERN.png'; set key left top; plot 'Reference' lc rgb '#00000${i}'; set output 'MERN.png'; replot 'F1_S20_Algo_1' lc rgb '#77ac30' ; set output 'MERN.png'; replot 'Fern_ERN' lc rgb '#4dbeee' " 

